ExACT: Teaching AI Agents to Explore with Reflective-MCTS and Exploratory Learning

Autonomous agents have demonstrated significant potential in automating complex multistep decision-making tasks. However, even state-of-the-art vision-language models (VLMs), such as GPT-4o, still fall short of human-level performance, particularly in intricate web environments and long-horizon tasks. To address these limitations, we present ExACT, an approach to combine test-time search and self-learning to build o1-like models for agentic applications. We first introduce Reflective Monte Carlo Tree Search (R-MCTS), a novel test time algorithm designed to enhance AI agents' ability to explore decision space on the fly. R-MCTS extends traditional MCTS by 1) incorporating contrastive reflection, allowing agents to learn from past interactions and dynamically improve their search efficiency; and 2) using multi-agent debate for reliable state evaluation. Next, we introduce Exploratory Learning, a novel learning strategy to teach agents to search at inference time without relying on any external search algorithms. On the challenging VisualWebArena benchmark, our GPT-4o based R-MCTS agent achieves a 6% to 30% relative improvement across various tasks compared to the previous state-of-the-art. Additionally, we show that the knowledge and experience gained from test-time search can be effectively transferred back to GPT-4o via fine-tuning. After Exploratory Learning, GPT-4o 1) demonstrates the ability to explore the environment, evaluate a state, and backtrack to viable ones when it detects that the current state cannot lead to success, and 2) matches 87% of R-MCTS's performance while using significantly less compute. Notably, our work demonstrates the compute scaling properties in both training - data collection with R-MCTS - and testing time. These results suggest a promising research direction to enhance VLMs' capabilities for agentic applications via test-time search and self-learning.

==> images/scaling.py <==
import matplotlib.pyplot as plt
import numpy as np

import pandas as pd
from io import StringIO

data = """
Method,#Node,Tokens (k),Success Rate (%)
ReAct,-,54,28.6
R-MCTS_MAD,2,220,35.0
R-MCTS_MAD,5,420,37.6
R-MCTS_MAD,10,579,43.6
R-MCTS_MAD,15,690,47.5
"""

df = pd.read_csv(StringIO(data))
CMAP = plt.cm.BuPu

#### plotting
token_counts = (df['Tokens (k)'] / 54).astype(float).to_numpy()
success_rates = (df['Success Rate (%)']).astype(float).to_numpy()

react_token_count = np.array([1.0] * len(token_counts))
react_success_rate = np.array([28.6] * len(token_counts))

fig, ax = plt.subplots(figsize=(6, 3.6))
plt.xscale('log')

# plot the line below with grid
ax.plot(
    token_counts,
    success_rates,
    marker='o',
    color=CMAP(0.85),
    label='R-MCTS$_{MAD}$',
)

# plot the numebrs
for i, txt in enumerate(success_rates):
    if i == 0:
        continue
    ax.annotate(
        txt,
        (token_counts[i]-(0.85 + (i-1) * 0.5), success_rates[i]+1),
        #(token_counts[i]-(0.7 + (i-1) * 0.5), success_rates[i]+1),
        fontsize=14,
        color=CMAP(0.85)
    )

ax.plot(
    token_counts,
    react_success_rate,
    # dotted lines
    linestyle='dashed',
    color=CMAP(0.45),
    label='ReAct'
)
# plot one number
ax.annotate(
    react_success_rate[0],
    (10, react_success_rate[0]+1),
    fontsize=14,
    color=CMAP(0.45)
)

ax.set_ylim(26, 50)

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['left'].set_linewidth(1.2)  # Increase axis line thickness
ax.spines['bottom'].set_linewidth(1.2)

ax.set_xlabel('Tokens (x ReACT)', fontsize=16)
ax.set_ylabel('Success Rate (%)', fontsize=16)

# set y ticks to be success rates
ax.set_yticks(success_rates, labels=[f'{int(t)}' for t in success_rates])
# set x ticks to be token_counts
ax.set_xticks(token_counts, labels=[f'{int(t)}' for t in token_counts])


plt.grid(True, which='major', axis='both', linestyle='--', linewidth=0.5, alpha=0.7)
#plt.grid(True, which='both', linestyle='--', linewidth=0.5, alpha=0.7)

# set tick font size
#plt.xticks(fontsize=14)
plt.xticks(fontsize=14)
#plt.yticks(fontsize=14)
plt.yticks(fontsize=14)

#plt.legend(fontsize=14)
plt.legend(fontsize=14, loc='upper left', frameon=True)
#plt.legend(fontsize=14, loc='upper left', frameon=False)

# save
plt.tight_layout()
plt.savefig('scaling.pdf', dpi=300, bbox_inches='tight')


==> images/tree-sft-scaling.py <==
import matplotlib.pyplot as plt
import numpy as np

# data processing code omitted
SEEN_IDS = {
    'tree': {2, 132, 10, 11, 139, 13, 12, 21, 23, 152, 24, 27, 31, 33, 166, 170, 42, 48, 50, 54, 68, 198, 71, 72, 87, 92, 94, 103, 106, 107, 108, 115, 116, 120, 123},
    'flat': {2,10,11,12,13,15,16,17,20,21,22,23,27,31,38,41,42,44,46,48,49,50,52,53,54,55,63,64,68,70,71,72,78,83,87,90,92,93,94,96,103,106,107,108,115,116,120,131,139,140,146,152,153,162,164,166,170,193,196,198,200,201,203,204,213}
}

SCALING_PERFORMANCE={'tree_sft': {1: 0.0,
  5: 0.047337278106508875,
  10: 0.1242603550295858,
  15: 0.13609467455621302},
 'chain_sft': {1: 0.0,
  5: 0.043478260869565216,
  10: 0.11180124223602485,
  15: 0.11180124223602485},
 'no_sft': {1: 0.0,
  5: 0.011834319526627219,
  10: 0.029585798816568046,
  15: 0.029585798816568046}}

# code
CMAP = plt.cm.BuPu
#fig, ax = plt.subplots(figsize=(6, 4))
fig, ax = plt.subplots(figsize=(6, 3.6))

tree_sft_sorted_idx = np.argsort(list(SCALING_PERFORMANCE['tree_sft'].keys()))
tree_sft_x = np.array(list(SCALING_PERFORMANCE['tree_sft'].keys()))[tree_sft_sorted_idx]
tree_sft_y = np.array(list(SCALING_PERFORMANCE['tree_sft'].values()))[tree_sft_sorted_idx] * 100

chain_sft_sorted_idx = np.argsort(list(SCALING_PERFORMANCE['chain_sft'].keys()))
chain_sft_x = np.array(list(SCALING_PERFORMANCE['chain_sft'].keys()))[chain_sft_sorted_idx]
chain_sft_y = np.array(list(SCALING_PERFORMANCE['chain_sft'].values()))[chain_sft_sorted_idx] * 100

no_sft_sorted_idx = np.argsort(list(SCALING_PERFORMANCE['no_sft'].keys()))
no_sft_x = np.array(list(SCALING_PERFORMANCE['no_sft'].keys()))[no_sft_sorted_idx]
no_sft_y = np.array(list(SCALING_PERFORMANCE['no_sft'].values()))[no_sft_sorted_idx] * 100

ax.plot(
    tree_sft_x,
    tree_sft_y,
    label='Tree-Traversal SFT',
    #color = '#4B0082',
    #color = CMAP(0.65),
    color = CMAP(0.85),
    marker='o',
    #marker='o',
    linewidth=2,
    markersize=5
)

ax.plot(
    chain_sft_x,
    chain_sft_y,
    label='Best-in-Tree SFT',
    #color = '#4682B4',
    #color = CMAP(0.45),
    color = CMAP(0.60),
    marker='s',
    #marker='o',
    linewidth=2,
    markersize=5
)

ax.plot(
    no_sft_x,
    no_sft_y,
    label='No SFT',
    #color = '#1E90FF',
    #color = CMAP(0.24),
    color = CMAP(0.45),
    marker='^',
    #marker='o',
    linewidth=2,
    markersize=5
)
ax.set_xscale('log')

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['left'].set_linewidth(1.2)  # Set axis line width to 1.2
ax.spines['bottom'].set_linewidth(1.2)  # Set axis line width to 1.2

ax.set_xlabel('Number of Actions Allowed', fontsize=16)
ax.set_ylabel('Unseen Success Rate (%)', fontsize=16)
#plt.xticks(fontsize=14)
plt.xticks(fontsize=14)
#plt.yticks(fontsize=14)
plt.yticks(np.arange(0, 15, 2.5), fontsize=14)
# set number of y ticks to 4
ax.yaxis.set_major_locator(plt.MaxNLocator(6))
ax.set_xticks(tree_sft_x, labels=[f'{int(t)}' for t in tree_sft_x])

#plt.grid(True, which='major', axis='both')
plt.grid(True, which='both', linestyle='--', linewidth=0.5, alpha=0.7)


plt.tight_layout()

#ax.legend(fontsize=14)
ax.legend(fontsize=14,  loc='upper left', frameon=True)
#ax.legend(fontsize=14,  loc='upper left', frameon=False)
#plt.savefig('tree-sft-scaling.pdf')
plt.savefig('tree-sft-scaling.pdf', dpi=300, bbox_inches='tight')

